Quantifying the randomness of copies of noisy Popescu-Rohrlich correlations

In a no-signaling world, the outputs of a nonlocal box cannot be completely predetermined, a feature that is exploited in many quantum information protocols exploiting non-locality, such as device-independent randomness generation and quantum key distribution. This relation between non-locality and randomness can be formally quantified through the min-entropy, a measure of the unpredictability of the outputs that holds conditioned on the knowledge of any adversary that is limited only by the no-signaling principle. This quantity can easily be computed for the noisy Popescu-Rohrlich (PR) box, the paradigmatic example of non-locality. In this paper, we consider the min-entropy associated to several copies of noisy PR boxes. In the case where n noisy PR-boxes are implemented using n non-communicating pairs of devices, it is known that each PR-box behaves as an independent biased coin: the min-entropy per PR-box is constant with the number of copies. We show that this doesn't hold in more general scenarios where several noisy PR-boxes are implemented from a single pair of devices, either used sequentially n times or producing n outcome bits in a single run. In this case, the min-entropy per PR-box is smaller than the min-entropy of a single PR-box, and it decreases as the number of copies increases.

==> DualSolutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263061,       5026]
NotebookOptionsPosition[    259172,       4905]
NotebookOutlinePosition[    259548,       4921]
CellTagsIndexPosition[    259505,       4918]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "contains", " ", "the", " ", "dual", " ", 
     "solutions", " ", "for", " ", "ABNS", " ", "and", " ", "WTONS"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"for", " ", "n"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "and", " ", "n"}], "=", "3."}]}]}], "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "also", " ", "provide", " ", "the", " ", "matrix", " ", "A", 
    " ", "and", " ", "vectors", " ", "b", " ", "and", " ", "c", " ", "to", 
    " ", "fix", " ", "the", " ", "orders", " ", "that", " ", "we", " ", 
    "used", " ", "for", " ", "the", " ", 
    RowBox[{"constraints", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385714614407053`*^9, 3.7385714722700543`*^9}, {
   3.7385725075200205`*^9, 3.7385725076762853`*^9}, {3.7385789243263245`*^9, 
   3.7385789463597784`*^9}, {3.7385789856711693`*^9, 3.738579062241625*^9}, {
   3.738580831662084*^9, 3.7385808373346357`*^9}, 3.738580896138523*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"To", " ", "understand", " ", "how", " ", "A"}], ",", " ", "b", 
   ",", " ", 
   RowBox[{"and", " ", "c", " ", "are", " ", "constructed"}], ",", " ", 
   RowBox[{
    RowBox[{
    "note", " ", "that", " ", "we", " ", "ordered", " ", "the", " ", "vector",
      " ", "representing", " ", "the", " ", "correlations", " ", "P", 
     RowBox[{"(", 
      RowBox[{"a", ",", 
       RowBox[{"b", "|", "x"}], ",", "y"}], ")"}], " ", "in", " ", "the", " ",
      "following", " ", 
     RowBox[{"way", ":", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "x1", ",", "y1", ",", "a1", ",", "b1", ",", "x2", ",", "y2", ",", 
         "a2", ",", "b2"}], ")"}], " ", "and", " ", "similarly", " ", "for", 
       " ", "n"}]}]}], "=", "3."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.738579100487026*^9, 3.738579106159504*^9}, {
  3.738580900853404*^9, 3.7385810036787596`*^9}, {3.738581040136462*^9, 
  3.7385811054727945`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "add", " ", "a", " ", "few", " ", "comments", " ", "in", " ", 
   "the", " ", "notebook", " ", "to", " ", "explain", " ", "how", " ", "A", 
   " ", "is", " ", 
   RowBox[{"constructed", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.738581445987608*^9, 3.738581504291438*^9}}],

Cell[CellGroupData[{

Cell["Dual solutions for n=2 ", "Chapter",
 CellChangeTimes->{{3.7355585340216513`*^9, 3.735558536287298*^9}, {
  3.735558574818906*^9, 3.735558580553335*^9}, {3.7356239849063883`*^9, 
  3.7356240414358854`*^9}}],

Cell[CellGroupData[{

Cell["Solutions for ABNS", "Subchapter",
 CellChangeTimes->{{3.7356240231995935`*^9, 3.7356240444362006`*^9}}],

Cell[CellGroupData[{

Cell["Constraint matrix and vectors", "Subsection",
 CellChangeTimes->{{3.7378742231853037`*^9, 3.7378742325935545`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AABNSN2", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"160", ",", "256"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.738559372524973*^9, 3.7385593939205704`*^9}, {
  3.7385713863230915`*^9, 3.7385713866825066`*^9}, {3.7385753760249624`*^9, 
  3.73857539918412*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7385595239234915`*^9, 3.738559535034048*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "^", "2"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"a", "=", "0"}], ",", 
           RowBox[{"a", "<", 
            RowBox[{"2", "^", "2"}]}], ",", 
           RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AABNSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", "\[IndentingNewLine]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "0"}], "]"}], "+", 
                   RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "0"}], "]"}]}], ",", "2"}], " ", "]"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "1"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "1"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "represents", " ", "the", " ", "constraints", " ", "of", " ", 
    "the", " ", "marginals"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.738559396529128*^9, 3.7385594825440893`*^9}, {
   3.7385595376437006`*^9, 3.7385597726300697`*^9}, 3.738571392651932*^9, {
   3.73858111033278*^9, 3.7385811272255273`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "0"}], ",", 
        RowBox[{"b", "<", 
         RowBox[{"2", "^", "2"}]}], ",", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AABNSN2", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00100010\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
              "\[IndentingNewLine]", 
              RowBox[{"BitGet", "[", 
               RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
              RowBox[{"4", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"16", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"64", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AABNSN2", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00100010\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
              "\[IndentingNewLine]", 
              RowBox[{"BitGet", "[", 
               RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
              RowBox[{"4", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"8", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"16", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"64", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"128", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ABNS", " ", "constraints", " ", 
    "with", " ", "sum", " ", "over", " ", "a"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.738561126781047*^9, 3.738561203991238*^9}, {
  3.7385612816003637`*^9, 3.7385615356292787`*^9}, {3.7385615851772146`*^9, 
  3.7385615922861176`*^9}, {3.7385620416710014`*^9, 3.738562044077568*^9}, {
  3.738571394417756*^9, 3.73857139569915*^9}, {3.7385753829320793`*^9, 
  3.7385753844322677`*^9}, {3.7385811372424088`*^9, 3.738581150977649*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "1"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a", "=", "0"}], ",", 
        RowBox[{"a", "<", 
         RowBox[{"2", "^", "2"}]}], ",", 
        RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AABNSN2", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
              "\[IndentingNewLine]", 
              RowBox[{"2", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"a", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"8", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"32", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"a", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"128", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AABNSN2", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
              "\[IndentingNewLine]", 
              RowBox[{"2", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"a", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"4", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"8", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"32", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"a", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"64", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"128", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ABNS", " ", "constraints", " ", 
    "with", " ", "sum", " ", "over", " ", "b"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385621520839214`*^9, 3.738562270305781*^9}, {
   3.738571397902523*^9, 3.738571399699602*^9}, 3.7385753868857007`*^9, {
   3.7385811664639697`*^9, 3.738581171667748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CABNSN2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"256", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385722689918456`*^9, 3.738572284821355*^9}, {
  3.738572472533991*^9, 3.738572493957875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CABNSN2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", "1"}], 
     "]"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738572301072775*^9, 3.7385724044563923`*^9}, {
  3.7385724767062573`*^9, 3.738572496239338*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BABNSN2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"160", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385714824430776`*^9, 3.7385715115086355`*^9}, {
  3.7385719222586603`*^9, 3.738572037459041*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.73857155288743*^9, 3.7385715555282354`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "2"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "2"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"2", "^", "2"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"BABNSN2", "[", 
          RowBox[{"[", "Counter", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7385715161029034`*^9, 3.7385715255414705`*^9}, {
   3.7385715583096757`*^9, 3.7385717523022833`*^9}, {3.7385718062000504`*^9, 
   3.738571897912943*^9}, 3.7385719877120275`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 StyleBox["for ", "InlineFormula"],
 StyleBox["v<sqrt(2)-1", "InlineFormula"]
}], "Subsection",
 CellChangeTimes->{{3.7356240741893296`*^9, 3.7356241005098405`*^9}, {
  3.735624214017439*^9, 3.735624229594301*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionABNSN2Zone1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73555824817205*^9, 3.7355582719075975`*^9}, {
   3.7355583220998583`*^9, 3.735558328227262*^9}, {3.7356236903212695`*^9, 
   3.7356237355603995`*^9}, {3.7356242615832605`*^9, 3.7356242737557945`*^9}, 
   3.735624348365641*^9, {3.735624605811558*^9, 3.7356246163125305`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>sqrt(2)-1", "Subsection",
 CellChangeTimes->{{3.7356242827094054`*^9, 3.7356242937725034`*^9}, {
  3.7356243760859103`*^9, 3.735624376710969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionABNSN2Zone2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7355583406775956`*^9, 3.7355583425997086`*^9}, {
   3.7356243093827224`*^9, 3.735624320930222*^9}, 3.7356243527408752`*^9, {
   3.7356246197190933`*^9, 3.735624620015996*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions for WTONS", "Subchapter",
 CellChangeTimes->{{3.735624655050489*^9, 3.735624658904402*^9}}],

Cell[CellGroupData[{

Cell["Constraint matrix and vectors", "Subsection",
 CellChangeTimes->{{3.737874947234541*^9, 3.7378749535234213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AWTONSN2", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"248", ",", "256"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.738559372524973*^9, 3.7385593939205704`*^9}, {
  3.738564099788595*^9, 3.73856410603926*^9}, {3.7385725643534727`*^9, 
  3.738572565447325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7385595239234915`*^9, 3.738559535034048*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "^", "2"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"a", "=", "0"}], ",", 
           RowBox[{"a", "<", 
            RowBox[{"2", "^", "2"}]}], ",", 
           RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", "\[IndentingNewLine]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "0"}], "]"}], "+", 
                   RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "0"}], "]"}]}], ",", "2"}], " ", "]"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "1"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "1"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "represents", " ", "the", " ", "constraints", " ", "of", " ", 
    "the", " ", "marginals"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.738559396529128*^9, 3.7385594825440893`*^9}, {
   3.7385595376437006`*^9, 3.7385597726300697`*^9}, 3.738564112008645*^9, 
   3.7385725753857565`*^9, 3.7385811816221232`*^9, {3.7385814177029853`*^9, 
   3.7385814215003138`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "2"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "2"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b1", "=", "0"}], ",", 
       RowBox[{"b1", "\[LessEqual]", "1"}], ",", 
       RowBox[{"b1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"BitGet", "[", 
            RowBox[{"y", ",", "0"}], "]"}]}], "\[NotEqual]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"AWTONSN2", "[", 
            RowBox[{"[", 
             RowBox[{"Counter", ",", 
              RowBox[{"1", "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000011\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100000\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100001\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100010\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100011\>\"", ",", "2"}], "]"}]}], "}"}], "+",
                "\[IndentingNewLine]", 
               RowBox[{"4", "*", "0"}], "+", "\[IndentingNewLine]", 
               RowBox[{"8", "*", "0"}], "+", "\[IndentingNewLine]", 
               RowBox[{"16", "*", "b1"}], "+", "\[IndentingNewLine]", 
               RowBox[{"64", "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
               RowBox[{"128", "*", "0"}]}]}], "]"}], "]"}], "=", "1"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AWTONSN2", "[", 
            RowBox[{"[", 
             RowBox[{"Counter", ",", 
              RowBox[{"1", "+", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00000011\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100000\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100001\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100010\>\"", ",", "2"}], "]"}], ",", 
                 RowBox[{"FromDigits", "[", 
                  RowBox[{"\"\<00100011\>\"", ",", "2"}], "]"}]}], "}"}], "+",
                "\[IndentingNewLine]", 
               RowBox[{"4", "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
               RowBox[{"8", "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
               RowBox[{"16", "*", "b1"}], "+", "\[IndentingNewLine]", 
               RowBox[{"64", "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
               RowBox[{"128", "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
           RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
      "with", " ", "sum", " ", "over", "  ", "a1"}], ",", "a2", ",", "b2"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7385641603930655`*^9, 3.738564178098073*^9}, {
  3.7385642533892*^9, 3.7385642707973013`*^9}, {3.7385647692687416`*^9, 
  3.738564798015453*^9}, {3.7385648338031073`*^9, 3.7385648958865767`*^9}, {
  3.738564928317381*^9, 3.7385650027987127`*^9}, {3.738565059895259*^9, 
  3.73856515926968*^9}, {3.73856580162579*^9, 3.7385658252372284`*^9}, {
  3.7385658678962755`*^9, 3.7385659022430286`*^9}, {3.7385725790579767`*^9, 
  3.7385725821988945`*^9}, {3.7385811887323914`*^9, 3.738581224096208*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a1", "=", "0"}], ",", 
        RowBox[{"a1", "\[LessEqual]", "1"}], ",", 
        RowBox[{"a1", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y", "+", 
            RowBox[{"BitGet", "[", 
             RowBox[{"x", ",", "0"}], "]"}]}], "\[NotEqual]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010011\>\"", ",", "2"}], "]"}]}], "}"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"8", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<00010011\>\"", ",", "2"}], "]"}]}], "}"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"32", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
     "with", " ", "sum", " ", "over", "  ", "b1"}], ",", "a2", ",", "b2"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385660707223034`*^9, 3.738566168247685*^9}, {
  3.738572584183457*^9, 3.7385725853697095`*^9}, {3.738581240752372*^9, 
  3.7385812414868355`*^9}, {3.7385812962277384`*^9, 3.738581302306589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x1", "=", "0"}], ",", 
    RowBox[{"x1", "\[LessEqual]", "1"}], ",", 
    RowBox[{"x1", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "2"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a1", "=", "0"}], ",", 
        RowBox[{"a1", "\[LessEqual]", "1"}], ",", 
        RowBox[{"a1", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"b", "=", "0"}], ",", 
          RowBox[{"b", "<", 
           RowBox[{"2", "^", "2"}]}], ",", 
          RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "3"}], "}"}], "+", "\[IndentingNewLine]", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"b", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"32", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", "x1"}]}]}], "]"}], "]"}], "=", "1"}], ";",
            "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "3"}], "}"}], "+", "\[IndentingNewLine]", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", "1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"b", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"32", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", "x1"}]}]}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
    "with", " ", "sum", " ", "over", "  ", "a2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385629440414057`*^9, 3.73856313856308*^9}, {
  3.7385631936950035`*^9, 3.738563348120679*^9}, {3.738563610059059*^9, 
  3.7385636431452937`*^9}, {3.738566289738437*^9, 3.738566291504261*^9}, {
  3.738572587302416*^9, 3.7385725887400503`*^9}, {3.738581313640133*^9, 
  3.738581319125161*^9}, {3.738581380757514*^9, 3.738581380882528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "2"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y1", "=", "0"}], ",", 
      RowBox[{"y1", "\[LessEqual]", "1"}], ",", 
      RowBox[{"y1", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a", "=", "0"}], ",", 
        RowBox[{"a", "<", 
         RowBox[{"2", "^", "2"}]}], ",", 
        RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"b1", "=", "0"}], ",", 
          RowBox[{"b1", "\[LessEqual]", "1"}], ",", 
          RowBox[{"b1", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}], "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", "b1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", "y1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN2", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}], "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", "1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", "b1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", "y1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
    "with", " ", "sum", " ", "over", "  ", "b2"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385636198722286`*^9, 3.7385636219817467`*^9}, {
  3.738563717600181*^9, 3.7385638998993363`*^9}, {3.738566297176777*^9, 
  3.7385663256327133`*^9}, {3.7385725902245665`*^9, 3.738572591615322*^9}, {
  3.7385813871488996`*^9, 3.7385813894460497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CWTONSN2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"256", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385722689918456`*^9, 3.738572284821355*^9}, {
   3.738572472533991*^9, 3.738572493957875*^9}, {3.7385726831653194`*^9, 
   3.7385726916817427`*^9}, 3.7385727775905523`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CWTONSN2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<00010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", "1"}], 
     "]"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738572301072775*^9, 3.7385724044563923`*^9}, {
   3.7385724767062573`*^9, 3.738572496239338*^9}, 3.738572699744999*^9, 
   3.738572778559399*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BWTONSN2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"248", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385714824430776`*^9, 3.7385715115086355`*^9}, {
  3.7385719222586603`*^9, 3.738572037459041*^9}, {3.738572790044923*^9, 
  3.738572823423261*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.73857155288743*^9, 3.7385715555282354`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "2"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "2"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"2", "^", "2"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"BWTONSN2", "[", 
          RowBox[{"[", "Counter", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7385715161029034`*^9, 3.7385715255414705`*^9}, {
   3.7385715583096757`*^9, 3.7385717523022833`*^9}, {3.7385718062000504`*^9, 
   3.738571897912943*^9}, 3.7385719877120275`*^9, {3.7385728086405334`*^9, 
   3.7385728248609056`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution", "Subsection",
 CellChangeTimes->{{3.737874934610662*^9, 3.7378749357627535`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionWTONSN2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.735624814844361*^9, 3.735624836439734*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dual solutions for n=3", "Chapter",
 CellChangeTimes->{{3.7359694759176564`*^9, 3.7359694828246784`*^9}}],

Cell[CellGroupData[{

Cell["Solutions for ABNS", "Subchapter",
 CellChangeTimes->{{3.7359694883877993`*^9, 3.73596949098184*^9}}],

Cell[CellGroupData[{

Cell["Constraint matrix and vectors", "Subsection",
 CellChangeTimes->{{3.73857297548283*^9, 3.7385729817394285`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AABNSN3", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"1408", ",", "4096"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73856681700027*^9, 3.738566839580512*^9}, {
  3.738573067926217*^9, 3.7385730738956017`*^9}, {3.738575419407729*^9, 
  3.738575420439109*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738566845518569*^9, 3.738566849440811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "3"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "3"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "^", "3"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"a", "=", "0"}], ",", 
           RowBox[{"a", "<", 
            RowBox[{"2", "^", "3"}]}], ",", 
           RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AABNSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", "\[IndentingNewLine]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "0"}], "]"}], "+", 
                   RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "0"}], "]"}]}], ",", "2"}], " ", "]"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "1"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "1"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"256", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "2"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "2"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"512", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"1024", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"2048", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "represents", " ", "the", " ", "constraints", " ", "of", " ", 
    "the", " ", "marginals"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385730801462655`*^9, 3.7385731637502627`*^9}, {
  3.738575424861539*^9, 3.738575425236586*^9}, {3.738581515386512*^9, 
  3.7385815158084383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "1"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "3"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "3"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "0"}], ",", 
        RowBox[{"b", "<", 
         RowBox[{"2", "^", "3"}]}], ",", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AABNSN3", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000100010\>\"", ",", "2"}], "]"}]}], "}"}], 
              "+", "\[IndentingNewLine]", 
              RowBox[{"BitGet", "[", 
               RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
              RowBox[{"4", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"16", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"64", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"256", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"1024", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AABNSN3", "[", 
           RowBox[{"[", 
            RowBox[{"Counter", ",", 
             RowBox[{"1", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000000000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000000010\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000100000\>\"", ",", "2"}], "]"}], ",", 
                RowBox[{"FromDigits", "[", 
                 RowBox[{"\"\<001000100010\>\"", ",", "2"}], "]"}]}], "}"}], 
              "+", "\[IndentingNewLine]", 
              RowBox[{"BitGet", "[", 
               RowBox[{"b", ",", "0"}], "]"}], "+", "\[IndentingNewLine]", 
              RowBox[{"4", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"8", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"16", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"64", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"128", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"256", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"b", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"1024", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"y", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"2048", "*", 
               RowBox[{"BitGet", "[", 
                RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
          RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "ABNS", " ", "constraints", " ", 
    "with", " ", "sum", " ", "over", " ", "a"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.738561126781047*^9, 3.738561203991238*^9}, {
   3.7385612816003637`*^9, 3.7385615356292787`*^9}, {3.7385615851772146`*^9, 
   3.7385615922861176`*^9}, {3.7385620416710014`*^9, 3.738562044077568*^9}, {
   3.7385732297260303`*^9, 3.738573251157897*^9}, {3.7385732838488736`*^9, 
   3.7385733283379803`*^9}, 3.738573367730029*^9, {3.738573402186821*^9, 
   3.7385734301539574`*^9}, {3.738573469361253*^9, 3.738573498733985*^9}, {
   3.7385754301590796`*^9, 3.738575432721901*^9}, {3.7385815309352064`*^9, 
   3.7385815412957506`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "3"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "1"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "3"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"a", "<", 
        RowBox[{"2", "^", "3"}]}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AABNSN3", "[", 
          RowBox[{"[", 
           RowBox[{"Counter", ",", 
            RowBox[{"1", "+", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}]}], "}"}], 
             "+", "\[IndentingNewLine]", 
             RowBox[{"2", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"8", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"32", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"128", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"512", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"2048", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", "1"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AABNSN3", "[", 
          RowBox[{"[", 
           RowBox[{"Counter", ",", 
            RowBox[{"1", "+", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}]}], "}"}], 
             "+", "\[IndentingNewLine]", 
             RowBox[{"2", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"4", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"y", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"8", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"32", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"64", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"y", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"128", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "1"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"512", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"a", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"1024", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"y", ",", "2"}], "]"}]}], "+", "\[IndentingNewLine]", 
             RowBox[{"2048", "*", 
              RowBox[{"BitGet", "[", 
               RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "1"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "This", " ", "is", " ", "the", " ", "ABNS", " ", "constraints", " ", 
          "with", " ", "sum", " ", "over", " ", "b"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7385621520839214`*^9, 3.738562270305781*^9}, {
  3.738573233257656*^9, 3.7385732576429615`*^9}, {3.738573531049922*^9, 
  3.7385736335482135`*^9}, {3.738573787153861*^9, 3.738573835285531*^9}, {
  3.7385754360504436`*^9, 3.7385754388789225`*^9}, {3.7385815502498884`*^9, 
  3.7385815534846287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CABNSN3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"4096", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385722689918456`*^9, 3.738572284821355*^9}, {
  3.738572472533991*^9, 3.738572493957875*^9}, {3.738575457646906*^9, 
  3.738575457787549*^9}, {3.738575517303968*^9, 3.738575517819657*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CABNSN3", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
      "1"}], "]"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738572301072775*^9, 3.7385724044563923`*^9}, {
  3.7385724767062573`*^9, 3.738572496239338*^9}, {3.738575459709665*^9, 
  3.738575459803427*^9}, {3.7385755264301596`*^9, 3.7385755588563213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BABNSN3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"1048", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385714824430776`*^9, 3.7385715115086355`*^9}, {
  3.7385719222586603`*^9, 3.738572037459041*^9}, {3.7385754622568607`*^9, 
  3.7385754636007786`*^9}, {3.7385755041460648`*^9, 3.7385755046773815`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.73857155288743*^9, 3.7385715555282354`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "3"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "3"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"2", "^", "3"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"BABNSN3", "[", 
          RowBox[{"[", "Counter", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "2"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "2"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "2"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "2"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7385715161029034`*^9, 3.7385715255414705`*^9}, {
   3.7385715583096757`*^9, 3.7385717523022833`*^9}, {3.7385718062000504`*^9, 
   3.738571897912943*^9}, 3.7385719877120275`*^9, {3.738575467194981*^9, 
   3.738575467273115*^9}, {3.7385755679043922`*^9, 3.7385756045053453`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v<v1", "Subsection",
 CellChangeTimes->{{3.7359719994926124`*^9, 3.735972004868969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionABNSN3Zone1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7359861161514997`*^9, 3.7359861366849084`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v1<v<v2", "Subsection",
 CellChangeTimes->{{3.7359737180602493`*^9, 3.735973725545508*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionABNSN3Zone2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", "0", ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["5", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["5", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["5", "16"], ",", 
     FractionBox["5", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["5", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", 
     RowBox[{"-", 
      FractionBox["3", "16"]}], ",", 
     FractionBox["1", "16"], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", 
     FractionBox["1", "16"], ",", 
     FractionBox["1", "16"], ",", "0", ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", 
     FractionBox["3", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735986283372506*^9, 3.7359862951394463`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>v2", "Subsection",
 CellChangeTimes->{{3.7359864566861305`*^9, 3.7359864618741765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionABNSN3Zone3", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", 
     FractionBox["1", "8"], ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7359864677810464`*^9, 3.735986479125989*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions for WTONS", "Subchapter",
 CellChangeTimes->{{3.7359865872860847`*^9, 3.7359865913646383`*^9}}],

Cell[CellGroupData[{

Cell["Constraint matrix and vectors", "Subsection",
 CellChangeTimes->{{3.7385729862824802`*^9, 3.7385729934665403`*^9}, 
   3.738578970299673*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AWTONSN3", "=", 
   RowBox[{"ConstantArray", " ", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"3704", ",", "4096"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385757137341805`*^9, 3.7385757328291063`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738566845518569*^9, 3.738566849440811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "3"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "3"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "^", "3"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"a", "=", "0"}], ",", 
           RowBox[{"a", "<", 
            RowBox[{"2", "^", "3"}]}], ",", 
           RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", "\[IndentingNewLine]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "0"}], "]"}], "+", 
                   RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "0"}], "]"}]}], ",", "2"}], " ", "]"}], 
                "+", "\[IndentingNewLine]", 
                RowBox[{"2", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"16", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "1"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "1"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"32", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"256", "*", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"BitGet", "[", 
                    RowBox[{"a", ",", "2"}], "]"}], "+", 
                    RowBox[{"BitGet", "[", 
                    RowBox[{"i", ",", "2"}], "]"}]}], ",", "2"}], " ", 
                  "]"}]}], "+", "\[IndentingNewLine]", 
                RowBox[{"512", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"a", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"1024", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"2048", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "represents", " ", "the", " ", "constraints", " ", "of", " ", 
    "the", " ", "marginals"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385730801462655`*^9, 3.7385731637502627`*^9}, 
   3.738575754870697*^9, {3.7385815724520845`*^9, 3.738581572842757*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "3"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "3"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b1", "=", "0"}], ",", 
        RowBox[{"b1", "\[LessEqual]", "1"}], ",", 
        RowBox[{"b1", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "+", 
            RowBox[{"BitGet", "[", 
             RowBox[{"y", ",", "0"}], "]"}], "+", 
            RowBox[{"BitGet", "[", 
             RowBox[{"y", ",", "1"}], "]"}]}], "\[NotEqual]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"AWTONSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110011\>\"", ",", "2"}], "]"}]}], "}"}],
                 "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"8", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"128", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"256", "*", "b1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"1024", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"2048", "*", "0"}]}]}], "]"}], "]"}], "=", "1"}], ";",
            "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<001000110011\>\"", ",", "2"}], "]"}]}], "}"}],
                 "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"256", "*", "b1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"1024", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"2048", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
     "with", " ", "sum", " ", "over", " ", "a1"}], ",", "a2", ",", "a3", ",", 
    "b2", ",", 
    RowBox[{"b3", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385641603930655`*^9, 3.738564178098073*^9}, {
  3.7385642533892*^9, 3.7385642707973013`*^9}, {3.7385647692687416`*^9, 
  3.738564798015453*^9}, {3.7385648338031073`*^9, 3.7385648958865767`*^9}, {
  3.738564928317381*^9, 3.7385650027987127`*^9}, {3.738565059895259*^9, 
  3.73856515926968*^9}, {3.73856580162579*^9, 3.7385658252372284`*^9}, {
  3.7385658678962755`*^9, 3.7385659022430286`*^9}, {3.7385757971858034`*^9, 
  3.7385758379184504`*^9}, {3.738575887187108*^9, 3.7385759085548267`*^9}, {
  3.738575962324191*^9, 3.7385760584608984`*^9}, {3.7385761337676167`*^9, 
  3.7385761406587553`*^9}, {3.7385761718533154`*^9, 3.738576173572193*^9}, {
  3.7385762047776423`*^9, 3.7385763254598417`*^9}, {3.7385815817968903`*^9, 
  3.7385816135817327`*^9}, {3.7385816575386577`*^9, 3.738581658210608*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"x", "=", "0"}], ",", 
    RowBox[{"x", "<", 
     RowBox[{"2", "^", "3"}]}], ",", 
    RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"y", "=", "0"}], ",", 
      RowBox[{"y", "<", 
       RowBox[{"2", "^", "3"}]}], ",", 
      RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"a1", "=", "0"}], ",", 
        RowBox[{"a1", "\[LessEqual]", "1"}], ",", 
        RowBox[{"a1", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y", "+", 
            RowBox[{"BitGet", "[", 
             RowBox[{"x", ",", "0"}], "]"}], "+", 
            RowBox[{"BitGet", "[", 
             RowBox[{"x", ",", "1"}], "]"}]}], "\[NotEqual]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"AWTONSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110011\>\"", ",", "2"}], "]"}]}], "}"}],
                 "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"8", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"64", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"128", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"512", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"1024", "*", "0"}], "+", "\[IndentingNewLine]", 
                RowBox[{"2048", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            "1"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AWTONSN3", "[", 
             RowBox[{"[", 
              RowBox[{"Counter", ",", 
               RowBox[{"1", "+", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000000110011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100000011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100010011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100100011\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110000\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110001\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110010\>\"", ",", "2"}], "]"}], ",", 
                  RowBox[{"FromDigits", "[", 
                   RowBox[{"\"\<000100110011\>\"", ",", "2"}], "]"}]}], "}"}],
                 "+", "\[IndentingNewLine]", 
                RowBox[{"4", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"8", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "0"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"64", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"128", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "1"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"512", "*", "a1"}], "+", "\[IndentingNewLine]", 
                RowBox[{"1024", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"y", ",", "2"}], "]"}]}], "+", 
                "\[IndentingNewLine]", 
                RowBox[{"2048", "*", 
                 RowBox[{"BitGet", "[", 
                  RowBox[{"x", ",", "2"}], "]"}]}]}]}], "]"}], "]"}], "=", 
            RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "WTONS", " ", "constraints", " ", 
     "with", " ", "sum", " ", "over", " ", "b1"}], ",", "b2", ",", "b3", ",", 
    "a2", ",", 
    RowBox[{"a3", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7385660707223034`*^9, 3.738566168247685*^9}, {
  3.738575799967225*^9, 3.738575801732959*^9}, {3.7385763681041937`*^9, 
  3.7385764381720343`*^9}, {3.7385764928613987`*^9, 3.738576541897016*^9}, {
  3.738581626458187*^9, 3.7385816539445014`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{"2", "^", "4"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AWTONSN3", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"761", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"248", "-", "65", "+", "1"}], ")"}], "*", "i"}]}], 
            ")"}], ";;", 
           RowBox[{"(", 
            RowBox[{"761", "+", 
             RowBox[{"(", 
              RowBox[{"248", "-", "65"}], ")"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"248", "-", "65", "+", "1"}], ")"}], "*", "i"}]}], 
            ")"}]}], ")"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"256", "*", "i"}]}], ")"}], ";;", 
          RowBox[{"(", 
           RowBox[{"256", "+", 
            RowBox[{"256", "*", "i"}]}], ")"}]}]}], "]"}], "]"}], "=", 
      RowBox[{"AWTONSN2", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"65", ";;", "248"}], ",", "All"}], "]"}], "]"}]}], ";"}]}], 
   "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "other", " ", "WTONS", " ", "constraints", " ", "are", " ", 
      "the", " ", "same", " ", "as", " ", "for", " ", "n"}], "=", "2"}], ",", 
    " ", 
    RowBox[{"for", " ", "all", " ", "possible", " ", "values", " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"x1", ",", "y1", ",", "a1", ",", "b1"}], ")"}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.738577052485835*^9, 3.7385770772078037`*^9}, {
  3.7385771158912745`*^9, 3.7385772346076074`*^9}, {3.738577475469582*^9, 
  3.7385775420696507`*^9}, {3.738577894082176*^9, 3.7385779249274616`*^9}, {
  3.7385816784472685`*^9, 3.7385817288961754`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CWTONSN3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"4096", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385722689918456`*^9, 3.738572284821355*^9}, {
  3.738572472533991*^9, 3.738572493957875*^9}, {3.738575457646906*^9, 
  3.738575457787549*^9}, {3.738575517303968*^9, 3.738575517819657*^9}, {
  3.7385780284540987`*^9, 3.738578030048017*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CWTONSN3", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000000010001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100000000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100000001\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100010000\>\"", ",", "2"}], "]"}], ",", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"\"\<000100010001\>\"", ",", "2"}], "]"}]}], "}"}], "+", 
      "1"}], "]"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.738572301072775*^9, 3.7385724044563923`*^9}, {
   3.7385724767062573`*^9, 3.738572496239338*^9}, {3.738575459709665*^9, 
   3.738575459803427*^9}, {3.7385755264301596`*^9, 3.7385755588563213`*^9}, 
   3.73857803326711*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BWTONSN3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"3704", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7385714824430776`*^9, 3.7385715115086355`*^9}, {
   3.7385719222586603`*^9, 3.738572037459041*^9}, {3.7385754622568607`*^9, 
   3.7385754636007786`*^9}, {3.7385755041460648`*^9, 3.7385755046773815`*^9}, 
   3.738578034611003*^9, {3.7385780805918474`*^9, 3.7385780896396847`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Counter", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.73857155288743*^9, 3.7385715555282354`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"x", "=", "0"}], ",", 
   RowBox[{"x", "<", 
    RowBox[{"2", "^", "3"}]}], ",", 
   RowBox[{"x", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"y", "=", "0"}], ",", 
     RowBox[{"y", "<", 
      RowBox[{"2", "^", "3"}]}], ",", 
     RowBox[{"y", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"2", "^", "3"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"BWTONSN3", "[", 
          RowBox[{"[", "Counter", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "0"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "0"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "0"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "1"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "1"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "1"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "2"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "2"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "v"}], ")"}], "/", "4"}]}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{
               RowBox[{"BitGet", "[", 
                RowBox[{"i", ",", "2"}], "]"}], "\[NotEqual]", 
               RowBox[{
                RowBox[{"BitGet", "[", 
                 RowBox[{"x", ",", "2"}], "]"}], "*", 
                RowBox[{"BitGet", "[", 
                 RowBox[{"y", ",", "2"}], "]"}]}]}], "]"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "v"}], ")"}], "/", "4"}]}]}], ")"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Counter", "++"}]}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7385715161029034`*^9, 3.7385715255414705`*^9}, {
   3.7385715583096757`*^9, 3.7385717523022833`*^9}, {3.7385718062000504`*^9, 
   3.738571897912943*^9}, 3.7385719877120275`*^9, {3.738575467194981*^9, 
   3.738575467273115*^9}, {3.7385755679043922`*^9, 3.7385756045053453`*^9}, 
   3.738578035720496*^9, {3.7385780847641664`*^9, 3.7385780857017665`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v<sqrt(5)-2", "Subsection",
 CellChangeTimes->{3.7360573972790084`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionWTONSN3Zone1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.73605741188735*^9, 3.736057417359338*^9}, 
   3.736058123954554*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>sqrt(5)-2", "Subsection",
 CellChangeTimes->{{3.7360574007188015`*^9, 3.736057402766034*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualSolutionWTONSN3Zone2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["7", "8"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1", "2"], ",", "0", ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7360574217104597`*^9, 3.736057426125746*^9}, 
   3.7360582929307528`*^9}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{767, 873},
WindowMargins->{{153, Automatic}, {Automatic, 32}},
Magnification:>0.9 Inherited,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1046, 23, 70, "Input"],
Cell[1607, 45, 987, 23, 70, "Input"],
Cell[2597, 70, 332, 7, 29, "Input"],
Cell[CellGroupData[{
Cell[2954, 81, 212, 3, 66, "Chapter"],
Cell[CellGroupData[{
Cell[3191, 88, 110, 1, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[3326, 93, 121, 1, 45, "Subsection"],
Cell[3450, 96, 367, 9, 29, "Input"],
Cell[3820, 107, 141, 3, 29, "Input"],
Cell[3964, 112, 3307, 80, 290, "Input"],
Cell[7274, 194, 4185, 92, 370, "Input"],
Cell[11462, 288, 4085, 92, 370, "Input"],
Cell[15550, 382, 350, 9, 29, "Input"],
Cell[15903, 393, 705, 18, 50, "Input"],
Cell[16611, 413, 354, 9, 29, "Input"],
Cell[16968, 424, 140, 3, 29, "Input"],
Cell[17111, 429, 3341, 87, 170, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[20489, 521, 244, 6, 38, "Subsection"],
Cell[20736, 529, 2488, 42, 235, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23261, 576, 167, 2, 38, "Subsection"],
Cell[23431, 580, 3479, 83, 281, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26959, 669, 107, 1, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[27091, 674, 119, 1, 45, "Subsection"],
Cell[27213, 677, 364, 9, 29, "Input"],
Cell[27580, 688, 141, 3, 29, "Input"],
Cell[27724, 693, 3358, 81, 290, "Input"],
Cell[31085, 776, 5226, 109, 430, "Input"],
Cell[36314, 887, 5088, 110, 450, "Input"],
Cell[41405, 999, 3772, 85, 430, "Input"],
Cell[45180, 1086, 3759, 86, 430, "Input"],
Cell[48942, 1174, 430, 10, 29, "Input"],
Cell[49375, 1186, 755, 19, 50, "Input"],
Cell[50133, 1207, 404, 10, 29, "Input"],
Cell[50540, 1219, 140, 3, 29, "Input"],
Cell[50683, 1224, 3396, 88, 170, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54116, 1317, 98, 1, 38, "Subsection"],
Cell[54217, 1320, 3607, 65, 350, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57885, 1392, 111, 1, 66, "Chapter"],
Cell[CellGroupData[{
Cell[58021, 1397, 107, 1, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[58153, 1402, 118, 1, 45, "Subsection"],
Cell[58274, 1405, 363, 9, 29, "Input"],
Cell[58640, 1416, 139, 3, 29, "Input"],
Cell[58782, 1421, 4216, 101, 370, "Input"],
Cell[63001, 1524, 6119, 126, 550, "Input"],
Cell[69123, 1652, 5867, 125, 550, "Input"],
Cell[74993, 1779, 446, 10, 29, "Input"],
Cell[75442, 1791, 1229, 27, 90, "Input"],
Cell[76674, 1820, 458, 10, 29, "Input"],
Cell[77135, 1832, 140, 3, 29, "Input"],
Cell[77278, 1837, 4577, 117, 210, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[81892, 1959, 107, 1, 38, "Subsection"],
Cell[82002, 1962, 16128, 228, 1078, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[98167, 2195, 110, 1, 38, "Subsection"],
Cell[98280, 2198, 19764, 354, 1495, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[118081, 2557, 109, 1, 38, "Subsection"],
Cell[118193, 2560, 18270, 310, 1389, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136512, 2876, 111, 1, 59, "Subchapter"],
Cell[CellGroupData[{
Cell[136648, 2881, 147, 2, 45, "Subsection"],
Cell[136798, 2885, 274, 7, 29, "Input"],
Cell[137075, 2894, 139, 3, 29, "Input"],
Cell[137217, 2899, 4191, 100, 370, "Input"],
Cell[141411, 3001, 12267, 228, 1050, "Input"],
Cell[153681, 3231, 11695, 220, 1050, "Input"],
Cell[165379, 3453, 1959, 55, 110, "Input"],
Cell[167341, 3510, 498, 11, 29, "Input"],
Cell[167842, 3523, 1257, 28, 90, "Input"],
Cell[169102, 3553, 537, 11, 29, "Input"],
Cell[169642, 3566, 140, 3, 29, "Input"],
Cell[169785, 3571, 4654, 118, 210, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[174476, 3694, 90, 1, 38, "Subsection"],
Cell[174569, 3697, 42147, 596, 2939, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[216753, 4298, 114, 1, 38, "Subsection"],
Cell[216870, 4301, 42262, 599, 2899, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> PrimalSolutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    729425,      18388]
NotebookOptionsPosition[    727419,      18316]
NotebookOutlinePosition[    727765,      18331]
CellTagsIndexPosition[    727722,      18328]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "contains", " ", "the", " ", "primal", " ", 
     "solutions", " ", "for", " ", "ABNS", " ", "and", " ", "TONS"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"for", " ", "n"}], "=", 
     RowBox[{
      RowBox[{"2", " ", "and", " ", "n"}], "=", "3."}]}]}], "*)"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "solutions", " ", "are", " ", "defined", " ", "in", " ", 
     "the", " ", "following", " ", 
     RowBox[{"way", ":", " ", 
      RowBox[{"P", "[", 
       RowBox[{"[", 
        RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "x1", ",", "x2"}],
         "]"}], "]"}]}]}], "=", 
    RowBox[{
     RowBox[{"P", 
      RowBox[{"(", 
       RowBox[{"a1", ",", "a2", ",", "b1", ",", 
        RowBox[{"b2", "|", "x1"}], ",", "x2"}], ")"}], " ", "and", " ", 
      "similarly", " ", "for", " ", "n"}], "=", "3"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "indices", " ", "are", " ", "shifted", " ", "by", " ", "1", 
     " ", "compared", " ", "to", " ", "the", " ", "main", " ", "text"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"so", " ", "that", " ", 
      RowBox[{"PrimalSolutionABNSN2Zone1", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}], 
        "]"}], "]"}]}], "=", 
     RowBox[{"P", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "=", "0"}], ",", 
        RowBox[{"a2", "=", "1"}], ",", 
        RowBox[{"b1", "=", "0"}], ",", 
        RowBox[{"b2", "=", 
         RowBox[{
          RowBox[{"0", "|", "x1"}], "=", "1"}]}], ",", 
        RowBox[{"x2", "=", "0"}]}], ")"}], " ", "for", " ", 
      RowBox[{"instance", "."}]}]}]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "objective", " ", "function", " ", "value", " ", "for"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"say", " ", "n"}], "=", 
      RowBox[{"2", " ", "TONS"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "is", " ", "thus", " ", "obtained", " ", "by", " ", "computing", " ", 
       RowBox[{"PrimalSolutionTONSN2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "]"}], "]"}]}], "+", 
      RowBox[{"PrimalSolutionTONSN2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1"}], 
        "]"}], "]"}], "+", 
      RowBox[{"PrimalSolutionTONSN2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1"}], 
        "]"}], "]"}], "+", 
      RowBox[{"PrimalSolutionTONSN2", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1"}], 
        "]"}], "]"}]}]}], ")"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7373576259035454`*^9, 3.7373576823951635`*^9}, {
  3.737439099876832*^9, 3.7374391399907284`*^9}, {3.737439220774762*^9, 
  3.7374392250310755`*^9}, {3.737439263875805*^9, 3.7374393499425783`*^9}, {
  3.737439380566846*^9, 3.7374394615091047`*^9}, {3.738578187498201*^9, 
  3.7385782282175274`*^9}, {3.738578365700458*^9, 3.738578383421093*^9}, {
  3.7385784216772375`*^9, 3.738578424021236*^9}, {3.7385786022626*^9, 
  3.7385786476111717`*^9}, {3.7385788065541115`*^9, 3.738578884164345*^9}},
 EmphasizeSyntaxErrors->True],

Cell[CellGroupData[{

Cell["Primal solutions for n=2", "Chapter",
 CellChangeTimes->{{3.737357566016322*^9, 3.7373575735015807`*^9}}],

Cell[CellGroupData[{

Cell["Solutions for ABNS", "Subchapter",
 CellChangeTimes->{{3.737357577460326*^9, 3.7373575878990593`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 StyleBox["v<sqrt(2)-1", "InlineFormula"]
}], "Subsection",
 CellChangeTimes->{{3.737357591008801*^9, 3.7373576009318476`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN2Zone1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               FractionBox["1", "4"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               FractionBox["1", "4"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "8"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "8"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "8"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "8"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}]}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"4", " ", "v"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["v", "2"], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["v", "4"], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.737357500289827*^9, 3.7373575218236027`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>sqrt(2)-1", "Subsection",
 CellChangeTimes->{{3.7373647628178406`*^9, 3.737364770318679*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN2Zone2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"6", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "4"], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"4", " ", "v"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"4", " ", "v"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], "}"}]}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}]}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}]}], 
            "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"4", " ", "v"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["v", "4"]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.737364728860921*^9, 3.7373647356273007`*^9}, {
  3.737369128013554*^9, 3.737369128341712*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution for TONS", "Subchapter",
 CellChangeTimes->{{3.7373652917629547`*^9, 3.7373652969822874`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionTONSN2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "-", 
                  RowBox[{"4", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"2", " ", "v"}]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               FractionBox["1", "4"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "v"}]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"4", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}]}], 
            "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["v", "4"], ",", 
               FractionBox["v", "4"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "v"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], "}"}]}],
             "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"2", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "v"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "v"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "v"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"4", " ", "v"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "v"}], "+", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["v", "4"], ",", 
               FractionBox["v", "4"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "v"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
               RowBox[{
                FractionBox["1", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "v"}], "-", 
                  SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}]}], "}"}]}], 
          "}"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.737365311713442*^9, 3.737365323464754*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Primal solutions for n=3", "Chapter",
 CellChangeTimes->{{3.7373653659851313`*^9, 3.7373653742673087`*^9}}],

Cell[CellGroupData[{

Cell["Solutions for ABNS", "Subchapter",
 CellChangeTimes->{{3.7373687412035737`*^9, 3.7373687458290606`*^9}}],

Cell[CellGroupData[{

Cell["Solution for v<Root[#^3+2#^2-21 #+3&,2]", "Subsection",
 CellChangeTimes->{{3.7373687495794544`*^9, 3.737368756220778*^9}, 
   3.7373690689486933`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN3Zone1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"27", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"30", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"27", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"27", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"21", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"21", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"21", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"27", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"16", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "2"], ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7373691049837313`*^9, 3.737369153109942*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for Root[#^3+2#^2-21 #+3&,2]<v<v1", "Subsection",
 CellChangeTimes->{{3.7373691668926415`*^9, 3.737369197755262*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN3Zone2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"16", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"32", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"32", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"32", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"32", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"24", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"26", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"34", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"26", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"26", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"24", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"32", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"34", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"34", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"19", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    FractionBox["v", "4"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "4"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"34", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"16", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"16", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "4"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"26", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"21", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "2"], ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"29", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.737369347913444*^9, 3.7373693656028023`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v1<v<1/sqrt(2)", "Subsection",
 CellChangeTimes->{{3.7373693808886294`*^9, 3.737369392046053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN3Zone3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "-", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"15", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"15", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "8"], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    FractionBox[
                    RowBox[{"3", " ", "v"}], "2"], "+", 
                    FractionBox[
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "+", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], "+", 
                    FractionBox[
                    RowBox[{"13", " ", "v"}], "2"], "+", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "-", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    FractionBox[
                    RowBox[{"3", " ", "v"}], "2"], "+", 
                    FractionBox[
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "+", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", 
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], "+", 
                    FractionBox[
                    RowBox[{"13", " ", "v"}], "2"], "+", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "-", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "-", 
                    FractionBox[
                    RowBox[{"3", " ", "v"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "-", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", "0"}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "-", 
                    FractionBox[
                    RowBox[{"3", " ", "v"}], "2"], "-", 
                    FractionBox[
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "2"], "-", 
                    FractionBox[
                    SuperscriptBox["v", "3"], "2"]}], ")"}]}], ",", "0"}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox[
                    SuperscriptBox["v", "2"], "8"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.737369548022029*^9, 3.73736956891485*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for 1/sqrt(2)<v<v2", "Subsection",
 CellChangeTimes->{{3.7373695868229847`*^9, 3.737369597683446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN3Zone4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"30", "-", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "-", 
                    RowBox[{"15", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"15", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "8"], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "16"], ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"11", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "16"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "16"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.737369691473877*^9, 3.737369703510154*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>v2", "Subsection",
 CellChangeTimes->{{3.7373697433281813`*^9, 3.7373697503288727`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionABNSN3Zone5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "-", 
                    RowBox[{"27", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "-", 
                    RowBox[{"24", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"21", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "8"], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"10", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7373698528546314`*^9, 3.7373698721463413`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions for TONS", "Subchapter",
 CellChangeTimes->{{3.7373698862571125`*^9, 3.7373698899606085`*^9}}],

Cell[CellGroupData[{

Cell["Solution for v<Root[#^3+4#^2+9 #-2&,1]", "Subsection",
 CellChangeTimes->{{3.7373734714927783`*^9, 3.7373734784467688`*^9}, 
   3.7373736026045113`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionTONSN3Zone1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"9", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"13", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"9", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"9", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", "v", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"9", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"v", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"v", "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.7373736050272155`*^9, 3.7373736263594427`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for Root[#^3+4#^2+9 #-2&,1]<v<sqrt(5)-2", "Subsection",
 CellChangeTimes->{{3.737373637595145*^9, 3.737373650987351*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionTONSN3Zone2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"9", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"22", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"9", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", "v", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"18", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"9", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"9", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", "v", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"17", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"10", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.737373804169607*^9, 3.7373738151083975`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution for v>sqrt(5)-2", "Subsection",
 CellChangeTimes->{{3.737373836985982*^9, 3.7373738450494328`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimalSolutionTONSN3Zone3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "-", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    FractionBox["1", "8"]}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"10", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"12", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"9", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"7", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"13", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"9", " ", "v"}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"9", " ", "v"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"9", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "v"}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "v", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"10", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"5", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "v"}], "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", "v"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", "0"}], 
                    "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "v"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "v"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"7", " ", "v"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", "0"}], "}"}]}], 
                  "}"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"8", " ", "v"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"5", " ", "v"}], "+", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", "v"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
              "}"}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "v"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "3"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "v", "-", 
                    SuperscriptBox["v", "2"], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "v", "-", 
                    SuperscriptBox["v", "2"], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"4", " ", "v"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["v", "2"]}]}], ")"}]}]}], "}"}]}], "}"}]}],
                 "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "v"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["v", "2"]}], "-", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["v", "8"], ",", 
                    FractionBox["v", "8"]}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "64"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"11", " ", "v"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["v", "2"]}], "+", 
                    SuperscriptBox["v", "3"]}], ")"}]}]}], "}"}]}], "}"}]}], 
                "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.737373932143077*^9, 3.7373739451872396`*^9}}]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{767, 872},
WindowMargins->{{Automatic, 201}, {Automatic, 17}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3394, 87, 232, "Input"],
Cell[CellGroupData[{
Cell[3977, 111, 111, 1, 72, "Chapter"],
Cell[CellGroupData[{
Cell[4113, 116, 108, 1, 67, "Subchapter"],
Cell[CellGroupData[{
Cell[4246, 121, 161, 4, 50, "Subsection"],
Cell[4410, 127, 9252, 260, 501, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[13699, 392, 114, 1, 41, "Subsection"],
Cell[13816, 395, 10598, 295, 603, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24463, 696, 109, 1, 67, "Subchapter"],
Cell[24575, 699, 11173, 313, 559, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35797, 1018, 113, 1, 72, "Chapter"],
Cell[CellGroupData[{
Cell[35935, 1023, 110, 1, 67, "Subchapter"],
Cell[CellGroupData[{
Cell[36070, 1028, 157, 2, 49, "Subsection"],
Cell[36230, 1032, 78180, 1957, 3644, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[114447, 2994, 132, 1, 41, "Subsection"],
Cell[114582, 2997, 82064, 2053, 3863, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[196683, 5055, 117, 1, 41, "Subsection"],
Cell[196803, 5058, 80857, 2032, 3709, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[277697, 7095, 117, 1, 41, "Subsection"],
Cell[277817, 7098, 80936, 2031, 3899, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[358790, 9134, 109, 1, 41, "Subsection"],
Cell[358902, 9137, 80234, 2008, 3753, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[439185, 11151, 110, 1, 67, "Subchapter"],
Cell[CellGroupData[{
Cell[439320, 11156, 158, 2, 49, "Subsection"],
Cell[439481, 11160, 94911, 2356, 4395, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[534429, 13521, 136, 1, 41, "Subsection"],
Cell[534568, 13524, 97069, 2406, 4571, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[631674, 15935, 114, 1, 41, "Subsection"],
Cell[631791, 15938, 95588, 2373, 4453, "Input"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

